Theoretical rheo-physics of silk: Intermolecular associations reduce the critical specific work for flow-induced crystallisation

Silk is a semi-dilute solution of randomly coiled associating polypeptide chains that crystallise following the stretch-induced disruption, in the strong extensional flow of extrusion, of the solvation shell around their amino acids. We propose that natural silk spinning exploits both the exponentially-broad stretch-distribution generated by associating polymers in extensional flow and the criterion of a critical concentration of sufficiently-stretched chains to nucleate flow-induced crystallisation. To investigate the specific-energy input needed to reach this criterion in start-up flow, we have coupled a model for the coarse-grained Brownian dynamics of the chain to the stochastic, strain-dependent binding and unbinding of their associations. Our simulations indicate that the associations hamper chain alignment in the initial slow flow, but, on the other hand, facilitate chain stretching at low specific work at later, high rates. We identify a minimum in the critical specific work at a strain rate just above the stretch transition (i.e, where the mean stretch diverges), which we explain in terms of analytical solutions of a two-state master equation. We further discuss how the silkworm appears to exploit the chemical tunability of the associations to optimise chain alignment and stretching in different locations along the spinning duct: this delicate mechanism also highlights the potential biomimetic industrial benefits of chemically tunable processing of synthetic association polymers.

==> fig/mvpdf.sh <==
#!/bin/bash

for file in `find *converted*.pdf -maxdepth 0`
do
  echo $file

  file_2=${file%-eps-converted-to.pdf}".pdf"
  echo $file_2
  mv $file $file_2
done

